A Method Expanding 2 by 2 Contingency Table by Obtaining Tendencies of Boolean Operators: Boolean Monte Carlo Method

Accuracy of medical test and diagnosis are often discussed by 2 by 2 contingency tables. However, it is difficult to apply a 2 by 2 contingency table to multivariate cases because the number of possible categories increases exponentially. The aims of this study is introducing a method by which we can obtain trends of boolean operators and construct a 2 by 2 contingency tables to multivariate cases. In this method, we randomly assigned boolean operators between binary variables and focused on frequencies of boolean operators which could explain outcomes correctly. We determined trends of boolean operators by chi-square test. As an application, we performed this method for a dataset which included patient's age, body mass index (BMI), mean arterial pressure (MAP) and the quantitative measure of diabetes progression ($Y$). We set cutoff to each variable and considered these as binary variables. Interactions of age, BMI and MAP were determined as age $and$ BMI $and$ MAP ($p<0.0001$ for both operators) in estimating $Y$ and sensitivity, specificity, positive and negative predicting value were 0.50, 0.85. 0.59, 0.80 respectively. We may be able to detemine trends of boolean operators and construct a 2 by 2 contingency table in multivariate situation by this method.

==> code_paper.py <==
import numpy as np
import random
import pandas as pd

"""

Boolean matrix A.
A = pd.DataFrame(np.array([
        [0, 0, 0, 0],
        [0, 0, 0, 1],
        [1, 0, 0, 1],
        [0, 1, 0, 1],
        [0, 0, 1, 1]
        ]))

Operator matrix B
B = pd.DataFrame(np.array([
        ['and', 'and'],
        ['and', 'or'],
        ['or', 'and'],
        ['or', 'or']
        ]))

Using "null_rows_deriver", we can derive all null rows from boolean matrix A.
We need to input column number of objective variabls.

Example:
null_rows_deriver(A, 3)

Result:
   0  1  2  3
1  0  0  0  0
2  0  0  0  1
(Notice that an index starts from 0 in Python.)

Using "null_data_deleter", you can obtain a matrix (A^-)
which does not contain any null row.
We need to input column number of objective variabls.

Example:
null_rows_deleter(A, 3)

Result:
   0  1  2  3
2  1  0  0  1
3  0  1  0  1
4  0  0  1  1

(Notice that an index starts from 0 in Python.)

"""


def null_rows_deriver(matrix, objective):
    m, n = matrix.shape
    matrix_variable = matrix.drop(matrix.columns[objective], axis=1)
    index_list = []
    for i in range(m):
        value_list = [x for x in matrix_variable.iloc[i, :]]
        if len(set(value_list)) == 1:
            if 0 in value_list:
                index_list.append(i)
            elif 1 in value_list:
                index_list.append(i)
    matrix_answer = matrix.iloc[index_list, :]
    return(matrix_answer)


def null_rows_deleter(matrix, objective):
    m, n = matrix.shape
    matrix_variable = matrix.drop(matrix.columns[objective], axis=1)
    index_list = []
    for i in range(m):
        value_list = [x for x in matrix_variable.iloc[i, :]]
        if len(set(value_list)) == 1:
            if 0 in value_list:
                index_list.append(i)
            elif 1 in value_list:
                index_list.append(i)
    matrix_answer = matrix.drop(matrix.index[index_list])
    return(matrix_answer)


"""

If we have full boolean matrix "B",
we can use function "otimes" to construct "X"
from A^- and B.

Exaple:
A_minus = null_rows_deleter(A, 3)
print(otimes(A_minus, B))

Result:
    0    1  2    3  4  5
0   1  and  0  and  0  1
1   1  and  0   or  0  1
2   1   or  0  and  0  1
3   1   or  0   or  0  1
4   0  and  1  and  0  1
5   0  and  1   or  0  1
6   0   or  1  and  0  1
7   0   or  1   or  0  1
8   0  and  0  and  1  1
9   0  and  0   or  1  1
10  0   or  0  and  1  1
11  0   or  0   or  1  1

(Notice that an index starts from 0 in Python.)

"""


def otimes(boolean_matrix, operator_matrix):
    a = boolean_matrix
    b = operator_matrix
    m, n = a.shape
    l, k = b.shape
    c = pd.DataFrame(index=["{}".format(i) for i in range(m*l)],
                     columns=["{}".format(i) for i in range(2*n-2)])
    if k != n-2:
        print('Error! You should check the number of columns in B')
        return(0)
    else:
        for i in range(m*l):
            for j in range(2*n-2):
                if j % 2 == 0 and j < 2*n-3:
                    c.iloc[i, j] = a.iloc[(i//l), int(j/2)]
                if j % 2 == 1 and j < 2*n-3:
                    c.iloc[i, j] = b.iloc[(i % l), int((j-1)/2)]
                if j == 2*n-3:
                    c.iloc[i, j] = a.iloc[(i//l), n-1]
        return(c)


"""

When we cannot obtain full boolean matrix,
we can use function "random_operato_assignment".
Using this function, we can get a part of X.
We can input the number of allocation.

Example:
A_minus = null_rows_deleter(A, 3)
print(random_operato_assignment(A_minus, 100))

Result:
    0    1  2    3  4  5
0   1  and  0  and  0  1
1   0  and  1   or  0  1
2   0  and  0  and  1  1
3   1   or  0   or  0  1
4   0   or  1   or  0  1
5   1   or  0  and  0  1
6   0  and  1  and  0  1
7   1  and  0   or  0  1
8   0   or  0   or  1  1
9   0   or  1  and  0  1
10  0  and  0   or  1  1
11  0   or  0  and  1  1

(Notice that an index starts from 0 in Python.)

"""


def random_operato_assignment(boolean_matrix, N):
    A = boolean_matrix
    m, n = A.shape
    varlistA = [x for x in A.columns]
    varlistO = ['O{}'.format(i) for i in range(n-2)]
    for i in range(n-2):
        A['O{}'.format(i)] = 0
    varlist = [varlistA[int(i/2)] if i % 2 == 0 else varlistO[int((i-1)/2)]
               for i in range(2*n-3)]
    varlist.append(varlistA[-1])
    A = A[varlist]
    A_app = A
    for i in range(N-1):
        A = pd.concat([A, A_app])
    for j in range(n-2):
        random_and_or = ['and' if random.randint(0, 1) == 1
                         else 'or' for k in range(m*N)]
        A.iloc[:, 2*j+1] = random_and_or
    A = A.drop_duplicates()
    A = A.reset_index(drop=True)
    A.columns = [x for x in range(2*n-2)]
    return(A)


"""

Using the function "logical_operation_executor",
we can obtain whether a row in X is faithful or not.

Example:
A_minus = null_rows_deleter(A, 3)
X = otimes(A_minus, B)
logical_operation_executor(X)

Results:
0 th row is unfaithful row.
1 th row is unfaithful row.
2 th row is unfaithful row.
3 th row is faithful row.
4 th row is faithful row.
5 th row is faithful row.
6 th row is unfaithful row.
7 th row is unfaithful row.
8 th row is faithful row.
9 th row is unfaithful row.
10 th row is faithful row.
11 th row is unfaithful row.

"""


def logical_operation_executor(dataset_matrix):
    X = dataset_matrix
    m, n = X.shape
    for i in range(m):
        logical_equation = ''
        for j in range(n):
            if j % 2 == 0 and j == 0:
                logical_equation = logical_equation + \
                    '({} '.format(X.iloc[i, j])
            elif j % 2 == 0 and 0 < j < n-1:
                logical_equation = logical_equation + \
                    ' {} '.format(X.iloc[i, j])
            elif j % 2 == 1 and j < n-1:
                logical_equation = logical_equation + X.iloc[i, j]
            elif j == n-1:
                logical_equation = logical_equation +\
                    ') == {}'.format(X.iloc[i, j])
        if eval(logical_equation, globals()) is True:
            print('{} th row is faithful row.'.format(i))
        elif eval(logical_equation, globals()) is False:
            print('{} th row is unfaithful row.'.format(i))
    return(0)

